El-WaveHoltz: A Time-Domain Iterative Solver for Time-Harmonic Elastic Waves

We consider the application of the WaveHoltz iteration to time-harmonic elastic wave equations with energy conserving boundary conditions. The original WaveHoltz iteration for acoustic Helmholtz problems is a fixed-point iteration that filters the solution of the wave equation with time-harmonic forcing and boundary data. As in the original WaveHoltz method, we reformulate the fixed point iteration as a positive definite linear system of equations that is iteratively solved by a Krylov method. We present two time-stepping schemes, one explicit and one (novel) implicit, which completely remove time discretization error from the WaveHoltz solution by performing a simple modification of the initial data and time-stepping scheme. Numerical experiments indicate an iteration scaling similar to that of the original WaveHoltz method, and that the convergence rate is dictated by the shortest (shear) wave speed of the problem. We additionally show that the implicit scheme can be advantageous in practice for meshes with disparate element sizes.

==> figures/impl_filter_bounds.m <==
nsteps = 5;
r = linspace(0,nsteps/4,5000);

k = 2*pi/nsteps;
% Do trap rule with nsteps
q = 0*r;
q(:) = 0.5*k*0.75/pi;
for i = 1:nsteps-1
	q = q + k*(cos(i*k)-1/4)*cos(r*i*k)/pi;
end
q = q + 0.5*k*(cos(2*pi)-1/4)*cos(r*2*pi)/pi;

q2 = 0*q;
for i=1:length(r)
	q2(i) = eval_filter(nsteps,r(i));
end

stp_range = 5:100;
zvals = zeros(length(stp_range),1);
xL = 0.9;
xR = 1-1e-10;
for i = 1:length(stp_range)
	nsteps = stp_range(i);
	zvals(i) = find_filter_zero(nsteps,1e-14,xL,xR);
	xL = zvals(i);
	xR = 0.5*(1+xL);
end

figure(1)
plot(r,q,'linewidth',2)
yline(1,'--r','linewidth',2);
% legend('\beta_h(r)','location','SouthEast')
xlabel('r')
ylim([-0.6,1.1])
set(gca,'fontsize',18)
print -depsc2 filter_func

figure(2)
plot(r,q,'linewidth',2)
yline(1,'--r','linewidth',2);
d = 1-zvals(1);
xc = 0.5*(1+zvals(1));
xlim([xc-d,xc+d])
% legend('\beta_h(r)')
xlabel('r')
set(gca,'fontsize',18)
print -depsc2 filter_func_zoom

dt_vals = (2*pi./stp_range');
figure(3)
semilogy(stp_range,1-zvals,'linewidth',2)
hold on
semilogy(stp_range,0.022*dt_vals.^2,'--','linewidth',2)
legend('True Gap','Bound')
xlabel('Number of time steps')
set(gca,'fontsize',18)
print -depsc2 filter_bound

% bound is 0.022*\Delta t^2

% for the rescaled filter function. We'll feed this
% into a root finder to find what Laplacian eigenvalues
% are problematic for convergence of discrete iteration.
function f = eval_filter(nsteps,r)
	k = 2*pi/nsteps;
	f = 0.5*k*0.75/pi;
	for i = 1:nsteps-1
		f = f + k*(cos(i*k)-1/4)*cos(r*i*k)/pi;
	end
	f = f + 0.5*k*(cos(2*pi)-1/4)*cos(r*2*pi)/pi;
	f = 1-f;
	% return f
end


% Do a simple bisection
function z = find_filter_zero(nsteps,tol,xLinit,xRinit)
	xL = xLinit;
	xR = xRinit;
	fL = eval_filter(nsteps,xL);
	fR = eval_filter(nsteps,xR);
	xM = 0.5*(xL+xR);
	fM = eval_filter(nsteps,xM);

	while(abs(fM) > tol)
		if(fL*fM < 0)
			xR = xM;
		elseif (fM*fR < 0)
			xL = xM;
		end
		fL = eval_filter(nsteps,xL);
		fR = eval_filter(nsteps,xR);
		xM = 0.5*(xL+xR);
		fM = eval_filter(nsteps,xM);
	end

	z = xM;

end

==> figures/stability_plot.m <==
r = linspace(0,2,100);
plot(r,cos(r).*(2+r.^2),'linewidth',1.6)
xlabel('\omega\Deltat')
ylabel('\alpha = cos(\omega\Deltat) (2+\omega^2\Deltat^2)')
set(gca,'fontsize',18)
hold on
yline(2,'--r','linewidth',2);
yline(-2,'--r','linewidth',2);
ylim([-3,3])
rt = 1.92814221248582;
xline(rt,'--k','linewidth',2,'Label','r','LabelOrientation','horizontal','LabelVerticalAlignment','middle','LabelHorizontalAlignment','left','Fontsize',20);
ylabel('\alpha = cos(\omega\Deltat) (2+\omega^2\Deltat^2)')
print -depsc2 stability_plot
